QCD sum rule study of hidden-charm pentaquarks

We study the mass spectra of hidden-charm pentaquarks having spin $J = {1\over2}/{3\over2}/{5\over2}$ and quark contents $uud c \bar c$. We systematically construct all the relevant local hidden-charm pentaquark currents, and select some of them to perform QCD sum rule analyses. We find that the $P_c(4380)$ and $P_c(4450)$ can be identified as hidden-charm pentaquark states composed of an anti-charmed meson and a charmed baryon. Besides them, we also find a) the lowest-lying hidden-charm pentaquark state of $J^P = 1/2^-$ has the mass $4.33^{+0.17}_{-0.13}$ GeV, while the one of $J^P = 1/2^+$ is significantly higher, that is around $4.7-4.9$ GeV; b) the lowest-lying hidden-charm pentaquark state of $J^P = 3/2^-$ has the mass $4.37^{+0.18}_{-0.13}$ GeV, consistent with the $P_c(4380)$ of $J^P = 3/2^-$, while the one of $J^P = 3/2^+$ is also significantly higher, that is above $4.6$ GeV; c) the hidden-charm pentaquark state of $J^P = 5/2^-$ has a mass around $4.5-4.6$ GeV, slightly larger than the $P_c(4450)$ of $J^P = 5/2^+$.

==> OPE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    586271,      15998]
NotebookOptionsPosition[    576166,      15657]
NotebookOutlinePosition[    576522,      15673]
CellTagsIndexPosition[    576479,      15670]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Spin", " ", 
  RowBox[{"1", "/", "2"}]}]], "Section",
 CellChangeTimes->{{3.6620806404737396`*^9, 3.662080656830675*^9}, {
  3.662241575305256*^9, 3.6622415754813814`*^9}, {3.662244935657174*^9, 
  3.6622449537798185`*^9}, {3.6641804082031074`*^9, 3.6641804091988153`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "2"], TraditionalForm]]],
 "-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "4"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.6621565188862906`*^9, 3.662156527351774*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "4"], " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{3.6621573928232765`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.662119519172474*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"81920", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"65536", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"65536", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"65536", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"FF", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ"}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6621574163066196`*^9, 3.662157427525261*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "5"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "7"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156574175452*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "4"], " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195311971617`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"20480", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"65536", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"65536", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"FF", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ"}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", "13"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156604569191*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "4"], " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"8192", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "QG"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, {
  3.662119562740966*^9, 3.6621195681172733`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
        RowBox[{"32768", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"65536", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"21", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"11", " ", "FF", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"23", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ"}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Xi]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Xi]", "4"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156642983388*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "3"], " ", 
       SuperscriptBox["mc", "2"], " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"12288", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"23", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.662119571844486*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"983040", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"6144", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"1048576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"8192", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], "  ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Xi]", "5"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Xi]", "7"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.662156558087532*^9, 3.6621566581772575`*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"384", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"23", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.662119573980609*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "3"]}], 
      RowBox[{"245760", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"131072", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "2"], " ", 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"384", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", " ", "QG", " ", "QQ"}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "14"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.662156558087532*^9, 3.6621566700889387`*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"983040", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "3"], " ", 
       SuperscriptBox["mc", "2"], " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"1536", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"1572864", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"8192", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"1536", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
         RowBox[{"512", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
       "+", 
       FractionBox[
        RowBox[{"19", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"41", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195787018785`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "3"]}], 
      RowBox[{"491520", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"786432", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"41", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "FF", " ", "QG", " ", "QQ"}], 
         RowBox[{"1024", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "+", 
       FractionBox[
        RowBox[{"5", " ", "FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"17", " ", "HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "16"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["FF", "5"], " ", "mc", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
      RowBox[{"983040", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"47", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195802939696`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
      RowBox[{"491520", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"786432", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"39", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "2"], " ", 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"11", " ", "FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"25", " ", "HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "17"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.662156558087532*^9, 3.6621566955593953`*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"245760", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["FF", "3"], " ", 
       SuperscriptBox["mc", "2"], " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
      RowBox[{"6144", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"768", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.662119581813057*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
      RowBox[{"245760", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"131072", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
      RowBox[{"4096", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[Beta]", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", " ", "QG", " ", "QQ"}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "19"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.6621566700889387`*^9}, {
   3.662156703280837*^9, 3.662156703280837*^9}, {3.662200300073431*^9, 
   3.6622003008414745`*^9}, 3.662241642094095*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"245760", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["FF", "3"], " ", 
       SuperscriptBox["mc", "2"], " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"2048", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.662119584109188*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"245760", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"2048", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Psi]", "2"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.662156558087532*^9, 3.6621566700889387`*^9}, {
  3.662156713158402*^9, 3.662156717981678*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"40960", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "3"], " ", 
       SuperscriptBox["mc", "2"], " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "2"], " ", "mc", " ", 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195863583164`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "3"]}], 
      RowBox[{"20480", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Psi]", "3"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.662156558087532*^9, 3.6621566700889387`*^9}, {
  3.662156713158402*^9, 3.662156728615286*^9}, {3.6621567809022765`*^9, 
  3.6621567809022765`*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"20480", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "3"], " ", 
       SuperscriptBox["mc", "2"], " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "GG", " ", 
         SuperscriptBox["mc", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}], 
        RowBox[{"24576", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "2"], " ", "mc", " ", 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9, {3.662243994630248*^9, 3.662243995636962*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "3"]}], 
      RowBox[{"20480", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[Beta]", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Spin", " ", 
  RowBox[{"3", "/", "2"}]}]], "Section",
 CellChangeTimes->{{3.6620806404737396`*^9, 3.662080669353391*^9}, {
  3.6622415773437243`*^9, 3.662241577575898*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", 
    RowBox[{"5", "\[Mu]"}]], TraditionalForm]]],
 "-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", 
    RowBox[{"7", "\[Mu]"}]], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, 3.6622005148717165`*^9, 
   3.662241646581256*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "4"], " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.661422687555564*^9, 3.661422688112596*^9}, {3.661422948495489*^9, 
   3.661422960630183*^9}, {3.6614241307061076`*^9, 3.6614242287027125`*^9}, 
   3.6615112984360795`*^9, {3.661511372731329*^9, 3.6615113748574505`*^9}, {
   3.6615114251683283`*^9, 3.661511506096957*^9}, {3.6615118245251703`*^9, 
   3.6615119489462867`*^9}, {3.661512044415747*^9, 3.6615120550563555`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
        RowBox[{"81920", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"65536", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"327680", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"32768", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"65536", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"65536", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ"}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, 3.6614231030393286`*^9, {
   3.661423230552622*^9, 3.661423231078652*^9}, {3.6614238342241497`*^9, 
   3.661423984602751*^9}, {3.661511384774018*^9, 3.6615113913063917`*^9}, {
   3.661511522508896*^9, 3.66151166000276*^9}, {3.661511703034221*^9, 
   3.661511780392646*^9}, {3.66151208153087*^9, 3.66151208538109*^9}, {
   3.6615125964343204`*^9, 3.6615127362933207`*^9}, {3.66151281216566*^9, 
   3.6615129021478066`*^9}, {3.6615130828371415`*^9, 
   3.6615130903695726`*^9}, {3.6617773728847723`*^9, 
   3.6617773734598045`*^9}, {3.6617777339294224`*^9, 3.6617777340884314`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", 
   RowBox[{"18", "\[Mu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, 3.6622005253763175`*^9, 3.662241648945937*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["FF", "4"], " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"16384", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "QG"}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6614233590229697`*^9, 3.6614233782700706`*^9}, {3.6615980909137745`*^9, 
   3.6615981422067084`*^9}, {3.661598191627535*^9, 3.6615981997299986`*^9}, {
   3.6615982504709005`*^9, 3.6615983033339243`*^9}, {3.6615986435163813`*^9, 
   3.661598761379123*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1048576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1048576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"2621440", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"2621440", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", "HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.661423525623499*^9, 
   3.6614235261655297`*^9}, 3.6614235595044365`*^9, {3.6615983494535627`*^9, 
   3.6615983869607077`*^9}, {3.661598457088719*^9, 3.6615985000261745`*^9}, {
   3.6615985706392136`*^9, 3.6615986177599087`*^9}, {3.661598800281348*^9, 
   3.661598913635832*^9}, {3.6615989578253593`*^9, 3.66159896571181*^9}, {
   3.6615990462504168`*^9, 3.661599093844139*^9}, {3.6615991407738233`*^9, 
   3.6615992760925627`*^9}, {3.6615993236782846`*^9, 3.661599326833465*^9}, {
   3.6618620318067055`*^9, 3.6618620323667374`*^9}, {3.661862443524254*^9, 
   3.661862443952279*^9}, {3.6641791473822403`*^9, 3.6641791494356956`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", 
   RowBox[{"19", "\[Mu]"}]], TraditionalForm]], "Subsection",
 CellChangeTimes->{{3.6621563090402875`*^9, 3.662156325553232*^9}, {
   3.6622005367049656`*^9, 3.6622005644885545`*^9}, 3.6622416505631027`*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["FF", "4"], " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"8192", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "QG"}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6614233590229697`*^9, 3.6614233782700706`*^9}, {3.661602896898661*^9, 
   3.661602986199769*^9}, {3.6616030212747755`*^9, 3.6616030627111454`*^9}, {
   3.661603277360422*^9, 3.661603327944316*^9}, {3.6616034310612135`*^9, 
   3.661603443163906*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9, {3.662244920953492*^9, 3.662244921898163*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"65536", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ"}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", "HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.661423525623499*^9, 
   3.6614235261655297`*^9}, 3.6614235595044365`*^9, {3.661602750308277*^9, 
   3.6616028710291815`*^9}, {3.6616033477724495`*^9, 3.661603411608101*^9}, {
   3.6616035132079124`*^9, 3.6616035165201015`*^9}, {3.6616823003902636`*^9, 
   3.661682497246523*^9}, {3.661682530870446*^9, 3.661682552816702*^9}, {
   3.661682598928339*^9, 3.661682655814593*^9}, {3.6618973485922685`*^9, 
   3.661897349511321*^9}, {3.6618976568819017`*^9, 3.6618976572639236`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Xi]", 
    RowBox[{"5", "\[Mu]"}]], TraditionalForm]]],
 "-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Xi]", 
    RowBox[{"7", "\[Mu]"}]], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156040794945*^9, 
   3.662156048281373*^9}, 3.662156224307441*^9, 3.6622520023744836`*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "3"], " ", 
       SuperscriptBox["mc", "2"], " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
      RowBox[{"12288", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}]}], 
       RowBox[{"73728", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
         RowBox[{"3072", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
       "-", 
       FractionBox[
        RowBox[{"23", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"23", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563283087958827`*^9, 3.656328322831685*^9}, {3.6563288002969947`*^9, 
   3.6563288008670273`*^9}, {3.6570170511067123`*^9, 
   3.6570171875485163`*^9}, {3.6570176266996346`*^9, 
   3.6570177661916127`*^9}, {3.6570187924703126`*^9, 
   3.6570187958375053`*^9}, {3.6570192276572037`*^9, 
   3.6570192341995783`*^9}, {3.657019275357932*^9, 3.6570193521833267`*^9}, {
   3.6570195428072295`*^9, 3.65701957095984*^9}, {3.657019612298204*^9, 
   3.657019617051476*^9}, {3.6570196624240713`*^9, 3.657019666408299*^9}, {
   3.6570197292368927`*^9, 3.6570197310269947`*^9}, {3.657019777162634*^9, 
   3.6570198703179617`*^9}, {3.657612194559054*^9, 3.6576121953280277`*^9}, {
   3.6576127360670357`*^9, 3.657612736446302*^9}, {3.662252010693406*^9, 
   3.6622521345027285`*^9}, 3.662252435455329*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"983040", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"3932160", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"524288", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"1048576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"4718592", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"4718592", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"113246208", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
      RowBox[{"8192", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[Beta]", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "QG", " ", "QQ"}], 
         RowBox[{"4608", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6563286135153117`*^9, 
   3.6563286258050146`*^9}, {3.656328880403577*^9, 3.656328880952608*^9}, {
   3.6570172096507807`*^9, 3.6570173748572297`*^9}, {3.657017433327574*^9, 
   3.6570176023712425`*^9}, {3.657019373986573*^9, 3.6570195220390415`*^9}, {
   3.657019896806477*^9, 3.657019898833593*^9}, {3.6570199420030622`*^9, 
   3.6570200098779445`*^9}, 3.65702047887877*^9, {3.657020602233825*^9, 
   3.6570206062990575`*^9}, {3.65762239888762*^9, 3.657622399353829*^9}, {
   3.657623726712349*^9, 3.657623727567271*^9}, {3.6622521460999503`*^9, 
   3.6622522271004744`*^9}, 3.662252523870901*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", 
   RowBox[{"18", "\[Mu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156040794945*^9, 
   3.662156048281373*^9}, 3.662156224307441*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "5"], " ", "mc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
        RowBox[{"1966080", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"7864320", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"36864", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"56623104", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"31", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"61", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
         RowBox[{"18432", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
       "-", 
       FractionBox[
        RowBox[{"7", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"18432", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"29", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563283087958827`*^9, 3.656328322831685*^9}, {3.6563288002969947`*^9, 
   3.6563288008670273`*^9}, {3.6570170511067123`*^9, 
   3.6570171875485163`*^9}, {3.6570176266996346`*^9, 
   3.6570177661916127`*^9}, {3.6570187924703126`*^9, 
   3.6570187958375053`*^9}, {3.6570192276572037`*^9, 
   3.6570192341995783`*^9}, {3.657019275357932*^9, 3.6570193521833267`*^9}, {
   3.6570195428072295`*^9, 3.65701957095984*^9}, {3.657019612298204*^9, 
   3.657019617051476*^9}, {3.6570196624240713`*^9, 3.657019666408299*^9}, {
   3.6570197292368927`*^9, 3.6570197310269947`*^9}, {3.657019777162634*^9, 
   3.6570198703179617`*^9}, {3.657612194559054*^9, 3.6576121953280277`*^9}, {
   3.6576127360670357`*^9, 3.657612736446302*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
        RowBox[{"1966080", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"7864320", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"36864", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"56623104", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"31", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"61", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", "FF", " ", "QG", " ", "QQ"}], 
         RowBox[{"18432", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], "-", 
       FractionBox[
        RowBox[{"7", " ", "FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"18432", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"29", " ", "HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6563286135153117`*^9, 
   3.6563286258050146`*^9}, {3.656328880403577*^9, 3.656328880952608*^9}, {
   3.6570172096507807`*^9, 3.6570173748572297`*^9}, {3.657017433327574*^9, 
   3.6570176023712425`*^9}, {3.657019373986573*^9, 3.6570195220390415`*^9}, {
   3.657019896806477*^9, 3.657019898833593*^9}, {3.6570199420030622`*^9, 
   3.6570200098779445`*^9}, 3.65702047887877*^9, {3.657020602233825*^9, 
   3.6570206062990575`*^9}, {3.65762239888762*^9, 3.657622399353829*^9}, {
   3.657623726712349*^9, 3.657623727567271*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", 
   RowBox[{"20", "\[Mu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.6621560552257705`*^9, 
   3.662156059642023*^9}, {3.662156229023711*^9, 3.662156229023711*^9}, {
   3.6622004574164305`*^9, 3.6622004581044693`*^9}, 3.6622416521291966`*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "5"], " ", "mc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}], 
        RowBox[{"1966080", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"7864320", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"36864", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"56623104", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"16384", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"59", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"29", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
         RowBox[{"18432", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
       "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"6144", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563283087958827`*^9, 3.656328322831685*^9}, {3.6563288002969947`*^9, 
   3.6563288008670273`*^9}, {3.661325932708496*^9, 3.6613259960241175`*^9}, {
   3.6613262854796734`*^9, 3.6613263958719873`*^9}, {3.6613264284068484`*^9, 
   3.661326597467518*^9}, {3.6613272835367594`*^9, 3.6613275793266773`*^9}, {
   3.6613337730319366`*^9, 3.6613337735639677`*^9}, {3.661334354701206*^9, 
   3.6613343549132185`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1966080", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"7864320", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "2"]}], 
        RowBox[{"24576", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"36864", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"9437184", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"56623104", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"59", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"29", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"18432", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"6144", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6563286135153117`*^9, 
   3.6563286258050146`*^9}, {3.656328880403577*^9, 3.656328880952608*^9}, {
   3.6613261152979393`*^9, 3.6613262636094227`*^9}, {3.6613266194227743`*^9, 
   3.6613267333882923`*^9}, {3.6613267786208797`*^9, 3.661326785161254*^9}, {
   3.6613268319979324`*^9, 3.661326952605831*^9}, {3.6613269949332523`*^9, 
   3.6613271651689887`*^9}, {3.661339934820371*^9, 3.661339935267397*^9}, {
   3.6613404626935635`*^9, 3.661340463086586*^9}, {3.6613410024784374`*^9, 
   3.6613410032084794`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", 
   RowBox[{"25", "\[Mu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.6621560572338853`*^9, 
  3.6621560650343313`*^9}, {3.66215624946488*^9, 3.66215625278607*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"983040", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"327680", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "3"], " ", 
         SuperscriptBox["mc", "2"], " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "2"]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"9216", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"4718592", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"3538944", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"11", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "+", 
       FractionBox[
        RowBox[{"7", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"29", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"4608", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563283087958827`*^9, 3.656328322831685*^9}, {3.6563288002969947`*^9, 
   3.6563288008670273`*^9}, {3.661333017840742*^9, 3.661333079914293*^9}, {
   3.661333266113943*^9, 3.6613333773503056`*^9}, {3.6613334243339925`*^9, 
   3.661333427925198*^9}, 3.6613341149834957`*^9, {3.661334258023677*^9, 
   3.6613343095096216`*^9}, {3.661334396946623*^9, 3.6613345767779083`*^9}, {
   3.6613346919424953`*^9, 3.6613347893220654`*^9}, {3.66133525044044*^9, 
   3.661335423515339*^9}, {3.6613361298157372`*^9, 3.6613361426694727`*^9}, {
   3.6613963427347264`*^9, 3.661396343285758*^9}, {3.6613970136000977`*^9, 
   3.6613970137991095`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "2"]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"18432", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"2359296", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"113246208", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", "FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"7", " ", "FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", "FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"29", " ", "HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"2304", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6563286135153117`*^9, 
   3.6563286258050146`*^9}, {3.656328880403577*^9, 3.656328880952608*^9}, {
   3.6613335036095266`*^9, 3.661333687099022*^9}, {3.661333839889761*^9, 
   3.6613340930762424`*^9}, {3.661334809108197*^9, 3.661334858023995*^9}, {
   3.6613350535241766`*^9, 3.661335196676365*^9}, {3.6614098991741104`*^9, 
   3.661409899624136*^9}, {3.6614103739072638`*^9, 3.661410374100275*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", 
   RowBox[{"27", "\[Mu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.6621560832023706`*^9, 
   3.662156114962187*^9}, {3.6621562580573716`*^9, 3.6621562602734985`*^9}, 
   3.662200478096613*^9, 3.662241653843416*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "5"], " ", "mc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}], 
        RowBox[{"983040", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"327680", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"9216", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"4718592", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"3538944", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563283087958827`*^9, 3.656328322831685*^9}, {3.6563288002969947`*^9, 
   3.6563288008670273`*^9}, {3.6613417054346447`*^9, 
   3.6613418444655967`*^9}, {3.6613806302140217`*^9, 
   3.6613806630989027`*^9}, {3.6613807041672516`*^9, 3.661380715060875*^9}, {
   3.661380834135685*^9, 3.661380882744466*^9}, {3.6613809231897793`*^9, 
   3.6613809491182623`*^9}, {3.6613809934267964`*^9, 3.661381067221017*^9}, {
   3.661381501698868*^9, 3.661381528026374*^9}, 3.661393964726712*^9, 
   3.661394017276718*^9, {3.66139409441613*^9, 3.6613941158893585`*^9}, {
   3.661394566097109*^9, 3.6613946627896395`*^9}, {3.661394693086372*^9, 
   3.6613947373809056`*^9}, {3.661394800118494*^9, 3.661394894373885*^9}, {
   3.6614180491012597`*^9, 3.661418049616289*^9}, {3.6614186153736486`*^9, 
   3.661418615694667*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "2"]}], 
        RowBox[{"12288", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"18432", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"2359296", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"113246208", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "QG", " ", "QQ"}], 
         RowBox[{"9216", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6563286135153117`*^9, 
   3.6563286258050146`*^9}, {3.656328880403577*^9, 3.656328880952608*^9}, {
   3.6613418610385447`*^9, 3.661341978718275*^9}, {3.661342014696333*^9, 
   3.6613420174324894`*^9}, {3.661394135890502*^9, 3.6613943648836*^9}, {
   3.6613944073540287`*^9, 3.6613944348326006`*^9}, {3.6613945003763494`*^9, 
   3.661394538732544*^9}, {3.6613949136719885`*^9, 3.6613950418903227`*^9}, 
   3.661395496840344*^9, {3.661424295741547*^9, 3.661424296235575*^9}, {
   3.6614247199248085`*^9, 3.661424720372834*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", 
   RowBox[{"33", "\[Mu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156125209773*^9, 
   3.662156128041935*^9}, {3.6621562653227873`*^9, 3.6621562654827967`*^9}, {
   3.6622009599411736`*^9, 3.6622009607012167`*^9}, 3.6622416552173867`*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"983040", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"327680", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"19", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
         RowBox[{"3072", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"29", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"41", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563283087958827`*^9, 3.656328322831685*^9}, {3.6563288002969947`*^9, 
   3.6563288008670273`*^9}, {3.661413117809206*^9, 3.6614132045101647`*^9}, {
   3.66141359571154*^9, 3.661413661737317*^9}, {3.661413708735005*^9, 
   3.6614137942218943`*^9}, {3.661414723543049*^9, 3.661414818190462*^9}, {
   3.661415274683572*^9, 3.6614153722811546`*^9}, {3.6615990149656277`*^9, 
   3.6615990154196534`*^9}, {3.6615995941207533`*^9, 3.6615995942467604`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"786432", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"56623104", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"113246208", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "FF", " ", "QG", " ", "QQ"}], 
         RowBox[{"1024", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "-", 
       FractionBox[
        RowBox[{"5", " ", "FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]], "-", 
       FractionBox[
        RowBox[{"29", " ", "FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"25", " ", "FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"17", " ", "HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6563286135153117`*^9, 
   3.6563286258050146`*^9}, {3.656328880403577*^9, 3.656328880952608*^9}, {
   3.66141322802951*^9, 3.661413317843647*^9}, {3.66141335565981*^9, 
   3.6614135579023776`*^9}, {3.6614148362634954`*^9, 
   3.6614148832161818`*^9}, {3.661415090806055*^9, 3.6614152515622497`*^9}, {
   3.66168307642165*^9, 3.661683077052686*^9}, {3.6616835402311783`*^9, 
   3.661683540397188*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", 
   RowBox[{"35", "\[Mu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156133633255*^9, 
  3.66215613686744*^9}, {3.6621562697470403`*^9, 3.6621562700670586`*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["FF", "5"], " ", "mc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}], 
        RowBox[{"983040", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"327680", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "3"], " ", 
       SuperscriptBox["mc", "2"], " ", "QQ", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[Beta]", "3"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"1572864", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"18874368", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", "FF", " ", "mc", " ", "QG", " ", "QQ"}], 
         RowBox[{"1024", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"11", " ", "FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"47", " ", "HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563283087958827`*^9, 3.656328322831685*^9}, {3.6563288002969947`*^9, 
   3.6563288008670273`*^9}, {3.66141788755902*^9, 3.661417992686033*^9}, {
   3.661418389210713*^9, 3.661418507548481*^9}, 3.661418544545597*^9, {
   3.6614186530338025`*^9, 3.661418743605983*^9}, {3.6614190239260163`*^9, 
   3.6614191236527205`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"786432", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"3145728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"9437184", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"113246208", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"11", " ", "FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"31", " ", "FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"25", " ", "HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6563286135153117`*^9, 
   3.6563286258050146`*^9}, {3.656328880403577*^9, 3.656328880952608*^9}, {
   3.6614180844002786`*^9, 3.661418165583922*^9}, {3.6614182155587807`*^9, 
   3.6614183609000936`*^9}, {3.6614187724066305`*^9, 3.661418831298999*^9}, {
   3.661418869806201*^9, 3.661418982810665*^9}, {3.6616901949808083`*^9, 
   3.661690195618845*^9}, {3.6616906117026434`*^9, 3.6616906118086495`*^9}, 
   3.6616906614424887`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Psi]", 
   RowBox[{"2", "\[Mu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, 3.662156201642145*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", "mc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
        RowBox[{"81920", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"327680", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "2"], " ", "mc", " ", 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563074856927013`*^9, 3.656307562532096*^9}, {3.656307593403862*^9, 
   3.656307599085187*^9}, {3.65630782065386*^9, 3.656307844066199*^9}, {
   3.656307874453937*^9, 3.656307913896193*^9}, {3.6563079473111043`*^9, 
   3.6563079644480844`*^9}, {3.6563081503787193`*^9, 3.65630821420537*^9}, {
   3.656308392432564*^9, 3.656308416364932*^9}, {3.656318887689858*^9, 
   3.656319044602833*^9}, {3.6563198540981336`*^9, 3.6563198547211695`*^9}, {
   3.6563298474808903`*^9, 3.6563298481499286`*^9}, {3.656331711114484*^9, 
   3.6563317113894997`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
        RowBox[{"81920", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"327680", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "2"], 
       SuperscriptBox["QQ", "2"]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.656307637872405*^9, 
   3.656307650613134*^9}, {3.6563076983878665`*^9, 3.656307762027507*^9}, {
   3.656308001877225*^9, 3.656308073011294*^9}, {3.656308344661831*^9, 
   3.6563083697422657`*^9}, {3.656319063744928*^9, 3.656319216076641*^9}, {
   3.656320032532339*^9, 3.6563200330373683`*^9}, {3.6564001723249474`*^9, 
   3.656400172883979*^9}, {3.656407893847593*^9, 3.6564078941896124`*^9}, {
   3.656408354673951*^9, 3.656408355295986*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Psi]", 
   RowBox[{"5", "\[Mu]"}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, 3.662156208618544*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"40960", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"163840", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", 
         SuperscriptBox["mc", "2"], " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563283087958827`*^9, 3.656328322831685*^9}, {3.6563288002969947`*^9, 
   3.6563288008670273`*^9}, {3.656394064440596*^9, 3.6563941384528294`*^9}, {
   3.656394226289853*^9, 3.6563942545804715`*^9}, {3.65639430490635*^9, 
   3.656394409322322*^9}, {3.6563982709621954`*^9, 3.6563983363919373`*^9}, {
   3.656411366690228*^9, 3.6564113669062405`*^9}, {3.656411670007577*^9, 
   3.6564116726237264`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"20480", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"81920", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"24576", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6563286135153117`*^9, 
   3.6563286258050146`*^9}, {3.656328880403577*^9, 3.656328880952608*^9}, {
   3.656393907474618*^9, 3.6563940018220143`*^9}, {3.656394037426051*^9, 
   3.656394041205267*^9}, {3.6563944261562853`*^9, 3.6563944969553347`*^9}, {
   3.656398203074312*^9, 3.6563982384403353`*^9}, {3.6564168985876346`*^9, 
   3.6564168991136646`*^9}, {3.6564171168861203`*^9, 3.656417117259142*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Psi]", 
   RowBox[{"9", "\[Mu]"}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, 3.662156213825842*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"40960", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"163840", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"16384", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["FF", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", "QG", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "mc", " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6563283087958827`*^9, 3.656328322831685*^9}, {3.6563288002969947`*^9, 
   3.6563288008670273`*^9}, {3.656411521569087*^9, 3.6564116238529367`*^9}, {
   3.656411903793949*^9, 3.6564119378848987`*^9}, {3.656415089255147*^9, 
   3.656415192778068*^9}, {3.656458985649189*^9, 3.6564589870642695`*^9}, {
   3.656459018869089*^9, 3.656459084398837*^9}, {3.656459114944584*^9, 
   3.6564591402810335`*^9}, {3.6564638120912457`*^9, 
   3.6564638123532605`*^9}, {3.656464129235385*^9, 3.6564641296424084`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"20480", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"81920", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"73728", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[Beta]", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "QG", " ", "QQ"}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6563286135153117`*^9, 
   3.6563286258050146`*^9}, {3.656328880403577*^9, 3.656328880952608*^9}, {
   3.6564117191133857`*^9, 3.6564118784805007`*^9}, {3.6564152929827995`*^9, 
   3.6564152964579983`*^9}, {3.6564153437997055`*^9, 
   3.6564153874091997`*^9}, {3.6564159725506687`*^9, 3.656415991229737*^9}, {
   3.6564160243586316`*^9, 3.6564161486317396`*^9}, {3.6564162627792683`*^9, 
   3.6564162711547475`*^9}, {3.656459168416642*^9, 3.6564594694118586`*^9}, {
   3.6570109547990236`*^9, 3.6570109554120584`*^9}, {3.657011297154605*^9, 
   3.6570112973506165`*^9}}]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Spin", " ", 
  RowBox[{"5", "/", "2"}]}]], "Section",
 CellChangeTimes->{{3.6620806404737396`*^9, 3.662080672968598*^9}, {
  3.662241579338134*^9, 3.662241579674358*^9}, {3.6622478088639393`*^9, 
  3.662247809896674*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", 
   RowBox[{"11", "\[Mu]\[Nu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.6621569935714407`*^9, 3.6621570057721386`*^9}, 
   3.66220107493275*^9, 3.662241660303999*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["FF", "4"], " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"8192", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "4"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "QG"}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6616840794890223`*^9, 3.661684080045054*^9}, {3.661684211540575*^9, 
   3.6616842232012424`*^9}, {3.6616876729295554`*^9, 
   3.6616878256502905`*^9}, {3.661687917646552*^9, 3.6616879763049073`*^9}, {
   3.661689144739738*^9, 3.6616891536602488`*^9}, {3.661690105357682*^9, 
   3.6616901533074245`*^9}, {3.6631067485193725`*^9, 3.663106750828015*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}], 
        RowBox[{"65536", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"1638400", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"262144", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"131072", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"524288", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"4718592", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"1310720", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"1966080", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"5", " ", "FF", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ"}], 
         RowBox[{"1024", " ", 
          SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
       FractionBox[
        RowBox[{"11", " ", "FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", "HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6616842445674644`*^9, 
   3.661684274948202*^9}, {3.661687317697237*^9, 3.661687478645443*^9}, {
   3.661687995155986*^9, 3.661688050774167*^9}, {3.661688537418001*^9, 
   3.6616888266325436`*^9}, {3.6616889166756935`*^9, 
   3.6616891354072046`*^9}, {3.6619446762599425`*^9, 3.661944676512957*^9}, {
   3.6619449825204597`*^9, 3.661944982862479*^9}, {3.662106702159383*^9, 
   3.662106702445399*^9}, 3.662107369170533*^9, {3.662110744757606*^9, 
   3.6621107450206213`*^9}, {3.662111142724368*^9, 3.662111142916379*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", 
   RowBox[{"13", "\[Mu]\[Nu]"}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.6621569935714407`*^9, 3.6621570235711565`*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", "mc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}], 
        RowBox[{"98304", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"983040", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"786432", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"7077888", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"7077888", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "4"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "+", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6616840794890223`*^9, 3.661684080045054*^9}, {3.661684211540575*^9, 
   3.6616842232012424`*^9}, {3.661861386523797*^9, 3.6618615401385837`*^9}, {
   3.661861610342599*^9, 3.6618616495728426`*^9}, {3.6618618779669065`*^9, 
   3.6618619891662664`*^9}, {3.66186207489917*^9, 3.661862179997181*^9}, {
   3.661862233976269*^9, 3.66186238750105*^9}, {3.662093325324271*^9, 
   3.662093325579286*^9}, {3.6620936889770713`*^9, 3.66209368913208*^9}, {
   3.662106884086788*^9, 3.6621068846378193`*^9}, {3.662112393957935*^9, 
   3.662112394204949*^9}, {3.662112838513362*^9, 3.6621128386803713`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"983040", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "2"]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"786432", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"7077888", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"7077888", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "QG", " ", "QQ"}], 
         RowBox[{"1536", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6616842445674644`*^9, 
   3.661684274948202*^9}, {3.6618612045363884`*^9, 3.6618613722419806`*^9}, {
   3.661861666510812*^9, 3.6618616890841026`*^9}, {3.661861722978041*^9, 
   3.6618618594628477`*^9}, {3.661862522791788*^9, 3.6618626838289986`*^9}, {
   3.6621015993515186`*^9, 3.662101599606533*^9}, {3.6621024907315025`*^9, 
   3.662102490873511*^9}, {3.6621133323686085`*^9, 3.6621133326876273`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", 
   RowBox[{"15", "\[Mu]\[Nu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.6621569935714407`*^9, 3.6621570306915636`*^9}, 
   3.662201063492096*^9, 3.6622416615048637`*^9}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", "mc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}], 
        RowBox[{"98304", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"983040", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"18432", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"786432", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"7077888", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"7077888", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"12288", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"144", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"144", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6616840794890223`*^9, 3.661684080045054*^9}, {3.661684211540575*^9, 
   3.6616842232012424`*^9}, {3.6619051187416954`*^9, 3.661905321764308*^9}, {
   3.6619429743585997`*^9, 3.6619429809359756`*^9}, {3.661943024160448*^9, 
   3.6619431569450426`*^9}, {3.661943642779831*^9, 3.66194370430235*^9}, {
   3.661943758108427*^9, 3.6619439629521437`*^9}, 3.661944034445233*^9, {
   3.66194415136092*^9, 3.661944180361579*^9}, {3.6619443610719147`*^9, 
   3.661944364784127*^9}, {3.661944404128378*^9, 3.6619444443146763`*^9}, {
   3.6619444856090384`*^9, 3.661944508950373*^9}, {3.6619446025137243`*^9, 
   3.661944630105303*^9}, {3.6619454945707474`*^9, 3.6619455168110194`*^9}, {
   3.6619503729637756`*^9, 3.6619503732417912`*^9}, {3.661950711100116*^9, 
   3.6619507116901493`*^9}, {3.6620859685574884`*^9, 3.662085968853505*^9}, {
   3.662115437528017*^9, 3.662115437793032*^9}, {3.662115921558702*^9, 
   3.662115921934724*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}], 
        RowBox[{"98304", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"983040", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"18432", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"786432", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1572864", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2359296", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"7077888", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"7077888", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"28311552", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"12288", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"144", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"144", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6616842445674644`*^9, 
   3.661684274948202*^9}, {3.661905347699791*^9, 3.661905512388211*^9}, {
   3.661943183717574*^9, 3.661943220483677*^9}, {3.6619433033634176`*^9, 
   3.661943401159011*^9}, {3.6619434313247366`*^9, 3.6619435487344522`*^9}, {
   3.661944771300379*^9, 3.661944935127749*^9}, {3.662084913061117*^9, 
   3.6620849132911305`*^9}, {3.662085583019437*^9, 3.6620855833244543`*^9}, {
   3.662116312699074*^9, 3.6621163130020914`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Psi]", 
   RowBox[{"3", "\[Mu]\[Nu]"}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.6621569935714407`*^9, 3.662157039380061*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", "mc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
        RowBox[{"40960", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"81920", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"409600", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6616840794890223`*^9, 3.661684080045054*^9}, {3.661684211540575*^9, 
   3.6616842232012424`*^9}, {3.6617755829333925`*^9, 
   3.6617757272706485`*^9}, {3.66177598623246*^9, 3.6617761879249964`*^9}, {
   3.661776665709324*^9, 3.661776813865798*^9}, {3.66194914395348*^9, 
   3.6619491442334957`*^9}, {3.66194955097276*^9, 3.6619495511157684`*^9}, {
   3.6620845550726414`*^9, 3.6620845553366566`*^9}, 3.6620845873624887`*^9, {
   3.662109749567684*^9, 3.662109749887703*^9}, {3.6621103031873493`*^9, 
   3.6621103034913673`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"40960", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"81920", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"409600", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "GG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"FF", " ", "QG", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"HH", " ", "QG", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6616842445674644`*^9, 
   3.661684274948202*^9}, {3.661775396630737*^9, 3.661775556471879*^9}, {
   3.6617762723398247`*^9, 3.661776384088216*^9}, {3.6617764378562913`*^9, 
   3.6617765900319953`*^9}, {3.6620838283090734`*^9, 3.662083828917108*^9}, {
   3.6620841674424706`*^9, 3.6620841675864787`*^9}, {3.662104529367106*^9, 
   3.6621045296941247`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Psi]", 
   RowBox[{"4", "\[Mu]\[Nu]"}]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
  3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
  3.6621560226909094`*^9}, {3.6621569935714407`*^9, 3.662157039380061*^9}, {
  3.662714944353391*^9, 3.662714944353391*^9}}],

Cell[CellGroupData[{

Cell["\[CapitalPi] - m", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", "mc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
        RowBox[{"40960", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"81920", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"409600", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", 
         SuperscriptBox["mc", "2"], " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", "mc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "mc", " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", " ", "mc", " ", "QG", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "mc", " ", "QG", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6530001269854813`*^9, 3.653000713560032*^9}, {
   3.6530009023898325`*^9, 3.6530009104712944`*^9}, {3.653000998087306*^9, 
   3.6530010236457677`*^9}, {3.6530011130128794`*^9, 
   3.6530012336807814`*^9}, {3.653001266811676*^9, 3.653001866890999*^9}, {
   3.653001907790338*^9, 3.6530021139521294`*^9}, {3.653002448087241*^9, 
   3.6530024814871516`*^9}, {3.653002766164434*^9, 3.6530027662914414`*^9}, {
   3.6530028309771414`*^9, 3.653002832615235*^9}, {3.6530030585381565`*^9, 
   3.6530032946256604`*^9}, 3.6532103069912634`*^9, 3.653253917657192*^9, {
   3.653254067728776*^9, 3.653254070737948*^9}, {3.6534472647776313`*^9, 
   3.653447265226657*^9}, {3.653626600362876*^9, 3.6536266164567966`*^9}, {
   3.653884481242597*^9, 3.6538847340640583`*^9}, {3.6541607593842473`*^9, 
   3.6541607605923166`*^9}, {3.654161215718348*^9, 3.6541612163163824`*^9}, {
   3.6616840794890223`*^9, 3.661684080045054*^9}, {3.661684211540575*^9, 
   3.6616842232012424`*^9}, {3.6617755829333925`*^9, 
   3.6617757272706485`*^9}, {3.66177598623246*^9, 3.6617761879249964`*^9}, {
   3.661776665709324*^9, 3.661776813865798*^9}, {3.66194914395348*^9, 
   3.6619491442334957`*^9}, {3.66194955097276*^9, 3.6619495511157684`*^9}, {
   3.6620845550726414`*^9, 3.6620845553366566`*^9}, 3.6620845873624887`*^9, {
   3.662109749567684*^9, 3.662109749887703*^9}, {3.6621103031873493`*^9, 
   3.6621103034913673`*^9}, {3.66271527513413*^9, 3.6627152812865176`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPi] - p", "Subsubsection",
 CellChangeTimes->{{3.6621194837344465`*^9, 3.6621194988493114`*^9}, 
   3.6621195881244173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "3"]}], 
        RowBox[{"40960", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"81920", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "5"]}], 
       RowBox[{"409600", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
          "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "mc", " ", "QQ", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "3"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "4"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "5"]}], 
       RowBox[{"491520", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", 
        SuperscriptBox["QQ", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "-", "\[Beta]", "+", "1"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", " ", "QG", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"HH", " ", "QG", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6532836556601086`*^9, 3.653283707501074*^9}, {
   3.653283825258809*^9, 3.653283910465683*^9}, {3.6532839610405755`*^9, 
   3.6532840311105833`*^9}, {3.653284106567899*^9, 3.6532841621500783`*^9}, {
   3.6532842497120867`*^9, 3.6532842577185445`*^9}, 3.6532843438904734`*^9, {
   3.653284382063657*^9, 3.6532845087239013`*^9}, {3.653284539756676*^9, 
   3.6532845481721573`*^9}, {3.653284733063733*^9, 3.6532847519278116`*^9}, {
   3.653284854274666*^9, 3.653284883999366*^9}, {3.653285275860779*^9, 
   3.653285314974016*^9}, {3.6532854056142006`*^9, 3.6532854116465454`*^9}, 
   3.6532855990702653`*^9, {3.653285630358055*^9, 3.653285677163732*^9}, {
   3.653285714174849*^9, 3.6532857597134533`*^9}, 3.6532909760458107`*^9, {
   3.6534734628750763`*^9, 3.6534734633471036`*^9}, {3.653626660177297*^9, 
   3.653626678256331*^9}, {3.6538847830438595`*^9, 3.6538849464062033`*^9}, {
   3.653884978823057*^9, 3.6538850700212736`*^9}, {3.653885156551223*^9, 
   3.6538851651017118`*^9}, {3.654165212415946*^9, 3.654165212941976*^9}, {
   3.654165662399684*^9, 3.6541656633907404`*^9}, {3.6616842445674644`*^9, 
   3.661684274948202*^9}, {3.661775396630737*^9, 3.661775556471879*^9}, {
   3.6617762723398247`*^9, 3.661776384088216*^9}, {3.6617764378562913`*^9, 
   3.6617765900319953`*^9}, {3.6620838283090734`*^9, 3.662083828917108*^9}, {
   3.6620841674424706`*^9, 3.6620841675864787`*^9}, {3.662104529367106*^9, 
   3.6621045296941247`*^9}, {3.662714955143762*^9, 3.6627149903567905`*^9}, {
   3.6627153252795873`*^9, 3.662715330459272*^9}}]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1664, 644},
WindowMargins->{{23, Automatic}, {Automatic, 52}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 297, 5, 78, "Section"],
Cell[CellGroupData[{
Cell[902, 31, 412, 11, 49, "Subsection"],
Cell[CellGroupData[{
Cell[1339, 46, 111, 1, 39, "Subsubsection"],
Cell[1453, 49, 3147, 92, 156, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[4637, 146, 109, 1, 33, "Subsubsection"],
Cell[4749, 149, 7873, 219, 265, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[12671, 374, 443, 12, 41, "Subsection"],
Cell[CellGroupData[{
Cell[13139, 390, 111, 1, 39, "Subsubsection"],
Cell[13253, 393, 2996, 88, 156, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[16286, 486, 139, 2, 33, "Subsubsection"],
Cell[16428, 490, 7001, 197, 249, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[23478, 693, 320, 5, 41, "Subsection"],
Cell[CellGroupData[{
Cell[23823, 702, 111, 1, 39, "Subsubsection"],
Cell[23937, 705, 3673, 106, 180, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[27647, 816, 162, 2, 33, "Subsubsection"],
Cell[27812, 820, 7143, 198, 249, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[35004, 1024, 474, 13, 41, "Subsection"],
Cell[CellGroupData[{
Cell[35503, 1041, 111, 1, 39, "Subsubsection"],
Cell[35617, 1044, 3259, 95, 197, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[38913, 1144, 137, 2, 33, "Subsubsection"],
Cell[39053, 1148, 6034, 176, 264, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[45136, 1330, 476, 13, 41, "Subsection"],
Cell[CellGroupData[{
Cell[45637, 1347, 111, 1, 39, "Subsubsection"],
Cell[45751, 1350, 3289, 96, 197, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[49077, 1451, 137, 2, 33, "Subsubsection"],
Cell[49217, 1455, 6397, 185, 262, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[55663, 1646, 353, 6, 41, "Subsection"],
Cell[CellGroupData[{
Cell[56041, 1656, 111, 1, 39, "Subsubsection"],
Cell[56155, 1659, 8411, 240, 291, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[64603, 1904, 139, 2, 33, "Subsubsection"],
Cell[64745, 1908, 7493, 215, 264, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[72287, 2129, 395, 6, 41, "Subsection"],
Cell[CellGroupData[{
Cell[72707, 2139, 111, 1, 39, "Subsubsection"],
Cell[72821, 2142, 7480, 204, 291, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[80338, 2351, 139, 2, 33, "Subsubsection"],
Cell[80480, 2355, 7117, 196, 264, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[87646, 2557, 321, 5, 41, "Subsection"],
Cell[CellGroupData[{
Cell[87992, 2566, 111, 1, 39, "Subsubsection"],
Cell[88106, 2569, 6042, 168, 264, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[94185, 2742, 137, 2, 33, "Subsubsection"],
Cell[94325, 2746, 5370, 152, 264, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[99744, 2904, 447, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[100216, 2915, 111, 1, 39, "Subsubsection"],
Cell[100330, 2918, 6326, 182, 264, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[106693, 3105, 137, 2, 33, "Subsubsection"],
Cell[106833, 3109, 5639, 165, 264, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[112521, 3280, 402, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[112948, 3291, 111, 1, 39, "Subsubsection"],
Cell[113062, 3294, 7144, 207, 262, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[120243, 3506, 139, 2, 33, "Subsubsection"],
Cell[120385, 3510, 6012, 178, 262, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[126446, 3694, 423, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[126894, 3705, 111, 1, 39, "Subsubsection"],
Cell[127008, 3708, 5263, 155, 262, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[132308, 3868, 185, 2, 33, "Subsubsection"],
Cell[132496, 3872, 4582, 137, 262, "Input"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[137139, 4016, 196, 4, 48, "Section"],
Cell[CellGroupData[{
Cell[137360, 4024, 412, 13, 49, "Subsection"],
Cell[CellGroupData[{
Cell[137797, 4041, 111, 1, 39, "Subsubsection"],
Cell[137911, 4044, 4636, 115, 156, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[142584, 4164, 139, 2, 33, "Subsubsection"],
Cell[142726, 4168, 11486, 293, 265, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[154261, 4467, 345, 6, 41, "Subsection"],
Cell[CellGroupData[{
Cell[154631, 4477, 111, 1, 39, "Subsubsection"],
Cell[154745, 4480, 6395, 163, 180, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[161177, 4648, 139, 2, 33, "Subsubsection"],
Cell[161319, 4652, 14472, 363, 308, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[175840, 5021, 257, 5, 41, "Subsection"],
Cell[CellGroupData[{
Cell[176122, 5030, 111, 1, 39, "Subsubsection"],
Cell[176236, 5033, 6388, 163, 180, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[182661, 5201, 185, 2, 33, "Subsubsection"],
Cell[182849, 5205, 13544, 342, 308, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[196442, 5553, 456, 13, 41, "Subsection"],
Cell[CellGroupData[{
Cell[196923, 5570, 111, 1, 39, "Subsubsection"],
Cell[197037, 5573, 6796, 169, 220, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[203870, 5747, 139, 2, 33, "Subsubsection"],
Cell[204012, 5751, 11290, 295, 307, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[215351, 6052, 318, 6, 41, "Subsection"],
Cell[CellGroupData[{
Cell[215694, 6062, 111, 1, 39, "Subsubsection"],
Cell[215808, 6065, 13303, 347, 307, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[229148, 6417, 139, 2, 33, "Subsubsection"],
Cell[229290, 6421, 11846, 308, 291, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[241185, 6735, 422, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[241632, 6746, 111, 1, 39, "Subsubsection"],
Cell[241746, 6749, 13169, 352, 307, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[254952, 7106, 139, 2, 33, "Subsubsection"],
Cell[255094, 7110, 11953, 316, 307, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[267096, 7432, 342, 6, 41, "Subsection"],
Cell[CellGroupData[{
Cell[267463, 7442, 111, 1, 39, "Subsubsection"],
Cell[267577, 7445, 15467, 410, 334, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[283081, 7860, 139, 2, 33, "Subsubsection"],
Cell[283223, 7864, 13385, 355, 307, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[296657, 8225, 396, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[297078, 8236, 111, 1, 39, "Subsubsection"],
Cell[297192, 8239, 15635, 415, 334, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[312864, 8659, 139, 2, 33, "Subsubsection"],
Cell[313006, 8663, 13514, 359, 307, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[326569, 9028, 424, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[327018, 9039, 111, 1, 39, "Subsubsection"],
Cell[327132, 9042, 13062, 347, 307, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[340231, 9394, 139, 2, 33, "Subsubsection"],
Cell[340373, 9398, 12759, 341, 307, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[353181, 9745, 343, 6, 41, "Subsection"],
Cell[CellGroupData[{
Cell[353549, 9755, 111, 1, 39, "Subsubsection"],
Cell[353663, 9758, 12504, 334, 307, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[366204, 10097, 139, 2, 33, "Subsubsection"],
Cell[366346, 10101, 12712, 339, 307, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[379107, 10446, 268, 5, 41, "Subsection"],
Cell[CellGroupData[{
Cell[379400, 10455, 111, 1, 39, "Subsubsection"],
Cell[379514, 10458, 11547, 301, 305, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[391098, 10764, 139, 2, 33, "Subsubsection"],
Cell[391240, 10768, 10385, 269, 289, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[401674, 11043, 300, 6, 41, "Subsection"],
Cell[CellGroupData[{
Cell[401999, 11053, 111, 1, 39, "Subsubsection"],
Cell[402113, 11056, 10341, 266, 305, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[412491, 11327, 139, 2, 33, "Subsubsection"],
Cell[412633, 11331, 8656, 220, 262, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[421338, 11557, 300, 6, 41, "Subsection"],
Cell[CellGroupData[{
Cell[421663, 11567, 111, 1, 39, "Subsubsection"],
Cell[421777, 11570, 11615, 302, 305, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[433429, 11877, 139, 2, 33, "Subsubsection"],
Cell[433571, 11881, 10270, 268, 305, "Input"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[443902, 12156, 245, 5, 48, "Section"],
Cell[CellGroupData[{
Cell[444172, 12165, 401, 7, 49, "Subsection"],
Cell[CellGroupData[{
Cell[444598, 12176, 111, 1, 39, "Subsubsection"],
Cell[444712, 12179, 7514, 197, 180, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[452263, 12381, 139, 2, 33, "Subsubsection"],
Cell[452405, 12385, 16831, 450, 335, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[469285, 12841, 383, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[469693, 12852, 111, 1, 39, "Subsubsection"],
Cell[469807, 12855, 14674, 389, 334, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[484518, 13249, 139, 2, 33, "Subsubsection"],
Cell[484660, 13253, 12703, 336, 307, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[497412, 13595, 403, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[497840, 13606, 111, 1, 39, "Subsubsection"],
Cell[497954, 13609, 14606, 371, 334, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[512597, 13985, 139, 2, 33, "Subsubsection"],
Cell[512739, 13989, 12588, 326, 307, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[525376, 14321, 381, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[525782, 14332, 111, 1, 39, "Subsubsection"],
Cell[525896, 14335, 12578, 323, 305, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[538511, 14663, 139, 2, 33, "Subsubsection"],
Cell[538653, 14667, 12007, 317, 305, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[550709, 14990, 398, 7, 41, "Subsection"],
Cell[CellGroupData[{
Cell[551132, 15001, 111, 1, 39, "Subsubsection"],
Cell[551246, 15004, 12626, 323, 305, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[563909, 15332, 139, 2, 33, "Subsubsection"],
Cell[564051, 15336, 12075, 316, 305, "Input"]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

